Model Discovery for Virtual Chaos Engineering with Incomplete Tracing: An eBPF Study

Model-based fault experiments can assess the consequences of component failures before intervening in a running application. Recent work on model discovery and graph simulation acquired operation models from application telemetry and used them for availability prediction. Applying this approach to operational legacy systems raises an acquisition problem: the required traces may be absent or incomplete, while introducing them can require changes across heterogeneous components. These systems continue to serve business operations during extended maintenance and modernization. External observation offers a possible route to model-based fault analysis before a tracing retrofit, but collecting telemetry does not by itself establish that an executable operation model can be obtained. We investigate this route using extended Berkeley Packet Filter (eBPF) observations and the existing graph-based modelling approach. A 108-case study varied application software development kit (SDK) tracing across absent, partial and full conditions in three public applications. Discovered dependencies were combined with declared operation requirements, deployment facts and scenario assumptions; model forecasts preceded independent execution checks. With SDK tracing disabled, the tested OpenTelemetry eBPF Instrumentation path supported all seven operations in two applications across three repetitions. Forecasts agreed exactly in 17 of 21 operation-repetition groups; the maximum state-weighted discrepancy was 4.22 percentage points. Combining observed context links supported nine additional groups under partial tracing. The results establish an acquisition path for virtual fault experiments under the tested observation constraints and identify limits imposed by protocols, evidence association and operation semantics.

==> anc/figure_sources/figure_data/all-primary-discrepancies.csv <==
system,sdk,repetition,collector,operation,success,failure,unknown,invalid,total,observed_lower,observed_upper,direct_prediction,direct_error,direct_error_pp,has_observation_forecast,available_sources,supported_predictions,any_supported_forecast_error,max_supported_error
deathstarbench,full,9,none,compose_post,2799,401,0,0,3200,0.8746875,0.8746875,0.875,0.00031250000000004885,0.031250000000004885,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.00031250000000004885
deathstarbench,full,11,coroot,compose_post,2799,401,0,0,3200,0.8746875,0.8746875,0.875,0.00031250000000004885,0.031250000000004885,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.00031250000000004885
deathstarbench,full,11,deepflow,compose_post,2799,401,0,0,3200,0.8746875,0.8746875,0.875,0.00031250000000004885,0.031250000000004885,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.00031250000000004885
deathstarbench,partial,9,none,compose_post,2798,402,0,0,3200,0.874375,0.874375,0.875,0.0006249999999999867,0.06249999999999867,False,[],[],False,
deathstarbench,partial,11,none,compose_post,2799,401,0,0,3200,0.8746875,0.8746875,0.875,0.00031250000000004885,0.031250000000004885,False,[],[],False,
otel_demo,absent,9,coroot,browse_product,2799,401,0,0,3200,0.8746875,0.8746875,0.875,0.00031250000000004885,0.031250000000004885,False,[],[],False,
otel_demo,absent,9,obi,add_to_cart,2701,499,0,0,3200,0.8440625,0.8440625,0.875,0.03093749999999995,3.093749999999995,True,"[""ebpf"",""combined"",""context-baseline""]",[0.875],True,0.03093749999999995
otel_demo,absent,9,obi,browse_product,2702,498,0,0,3200,0.844375,0.844375,0.875,0.030625000000000013,3.0625000000000013,True,"[""ebpf"",""combined"",""context-baseline""]",[0.875],True,0.030625000000000013
otel_demo,absent,9,obi,checkout,2665,535,0,0,3200,0.8328125,0.8328125,0.875,0.042187500000000044,4.218750000000004,True,"[""ebpf"",""combined"",""context-baseline""]",[0.875],True,0.042187500000000044
otel_demo,absent,11,obi,browse_product,2799,401,0,0,3200,0.8746875,0.8746875,0.875,0.00031250000000004885,0.031250000000004885,True,"[""ebpf"",""combined"",""context-baseline""]",[0.875],True,0.00031250000000004885
otel_demo,full,10,coroot,add_to_cart,2727,473,0,0,3200,0.8521875,0.8521875,0.875,0.022812500000000013,2.2812500000000013,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.022812500000000013
otel_demo,full,10,coroot,browse_product,2717,483,0,0,3200,0.8490625,0.8490625,0.875,0.025937499999999947,2.5937499999999947,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.025937499999999947
otel_demo,full,10,coroot,checkout,2622,578,0,0,3200,0.819375,0.819375,0.875,0.055625000000000036,5.5625000000000036,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.055625000000000036
otel_demo,full,10,deepflow,add_to_cart,2727,473,0,0,3200,0.8521875,0.8521875,0.875,0.022812500000000013,2.2812500000000013,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.022812500000000013
otel_demo,full,10,deepflow,browse_product,2715,485,0,0,3200,0.8484375,0.8484375,0.875,0.026562500000000044,2.6562500000000044,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.026562500000000044
otel_demo,full,10,deepflow,checkout,2621,579,0,0,3200,0.8190625,0.8190625,0.875,0.05593749999999997,5.593749999999997,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.05593749999999997
otel_demo,full,10,obi,checkout,2793,407,0,0,3200,0.8728125,0.8728125,0.875,0.002187500000000009,0.2187500000000009,True,"[""combined"",""context-baseline""]",[0.875],True,0.002187500000000009
otel_demo,full,11,deepflow,add_to_cart,2797,403,0,0,3200,0.8740625,0.8740625,0.875,0.0009375000000000355,0.09375000000000355,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.0009375000000000355
otel_demo,full,11,deepflow,browse_product,2795,405,0,0,3200,0.8734375,0.8734375,0.875,0.0015625000000000222,0.15625000000000222,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.0015625000000000222
otel_demo,full,11,deepflow,checkout,2795,405,0,0,3200,0.8734375,0.8734375,0.875,0.0015625000000000222,0.15625000000000222,True,"[""native"",""combined"",""context-baseline""]",[0.875],True,0.0015625000000000222
otel_demo,partial,9,obi,checkout,2799,401,0,0,3200,0.8746875,0.8746875,0.875,0.00031250000000004885,0.031250000000004885,True,"[""context-baseline""]",[0.875],True,0.00031250000000004885


==> anc/figure_sources/figure_data/motivation.json <==
{
  "grafana_2025": {
    "source_url": "https://grafana.com/observability-survey/2025/",
    "source_section": "Which observability technologies are in use?",
    "cohort": "1,255 survey respondents; multiple telemetry types could be used",
    "values": [
      {
        "label": "Metrics",
        "percent": 95
      },
      {
        "label": "Logs",
        "percent": 87
      },
      {
        "label": "Traces",
        "percent": 57
      },
      {
        "label": "Profiles",
        "percent": 16
      }
    ]
  },
  "new_relic_2024": {
    "source_url": "https://newrelic.com/sites/default/files/2024-05/new-relic-state-of-the-java-ecosystem-2024-05-29.pdf",
    "source_page": 5,
    "cohort": "Production Java applications monitored by New Relic",
    "values": [
      {
        "label": "Java 8",
        "percent": 28.8
      },
      {
        "label": "Java 11",
        "percent": 32.9
      },
      {
        "label": "Java 17",
        "percent": 35.4
      },
      {
        "label": "Java 21",
        "percent": 1.4
      },
      {
        "label": "Other",
        "percent": 1.5
      }
    ],
    "other_calculation": "100 - 28.8 - 32.9 - 35.4 - 1.4 = 1.5; remainder calculated from rounded published percentages, includes Java 7 (0.2%)",
    "verification": "Published PDF page 5 visually checked, 2024 series"
  }
}


==> anc/figure_sources/figure_data/primary-summary.csv <==
system,sdk,collector,source,cases,operation_cases,available,unavailable,support_fraction,known_errors,available_but_unknown_errors,nonzero_errors,max_error,case_mean_error_known,case_mean_error_missing,case_mean_error_mean,case_mean_error_median,case_mean_error_min,case_mean_error_max,case_support_fraction_known,case_support_fraction_missing,case_support_fraction_mean,case_support_fraction_median,case_support_fraction_min,case_support_fraction_max
deathstarbench,absent,coroot,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,coroot,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,coroot,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,coroot,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,deepflow,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,deepflow,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,deepflow,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,deepflow,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,none,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,none,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,none,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,none,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,obi,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,obi,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,obi,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,absent,obi,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,full,coroot,combined,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,coroot,context-baseline,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,coroot,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,full,coroot,native,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,deepflow,combined,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,deepflow,context-baseline,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,deepflow,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,full,deepflow,native,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,none,combined,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,none,context-baseline,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,none,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,full,none,native,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,obi,combined,3,9,9,0,1.0,9,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,obi,context-baseline,3,9,9,0,1.0,9,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
deathstarbench,full,obi,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,full,obi,native,3,9,9,0,1.0,9,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
deathstarbench,partial,coroot,combined,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,coroot,context-baseline,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,coroot,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,partial,coroot,native,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,deepflow,combined,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,deepflow,context-baseline,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,deepflow,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,partial,deepflow,native,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,none,combined,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,none,context-baseline,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,none,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,partial,none,native,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,obi,combined,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,obi,context-baseline,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
deathstarbench,partial,obi,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
deathstarbench,partial,obi,native,3,9,3,6,0.3333333333333333,3,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
otel_demo,absent,coroot,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,coroot,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,coroot,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,coroot,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,deepflow,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,deepflow,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,deepflow,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,deepflow,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,none,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,none,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,none,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,none,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,absent,obi,combined,3,9,9,0,1.0,9,0,4,0.042187500000000044,3,0,0.011562500000000005,0.00010416666666668295,0.0,0.034583333333333334,3,0,1.0,1.0,1.0,1.0
otel_demo,absent,obi,context-baseline,3,9,9,0,1.0,9,0,4,0.042187500000000044,3,0,0.011562500000000005,0.00010416666666668295,0.0,0.034583333333333334,3,0,1.0,1.0,1.0,1.0
otel_demo,absent,obi,ebpf,3,9,9,0,1.0,9,0,4,0.042187500000000044,3,0,0.011562500000000005,0.00010416666666668295,0.0,0.034583333333333334,3,0,1.0,1.0,1.0,1.0
otel_demo,absent,obi,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,full,coroot,combined,3,9,9,0,1.0,9,0,3,0.055625000000000036,3,0,0.011597222222222222,0.0,0.0,0.034791666666666665,3,0,1.0,1.0,1.0,1.0
otel_demo,full,coroot,context-baseline,3,9,9,0,1.0,9,0,3,0.055625000000000036,3,0,0.011597222222222222,0.0,0.0,0.034791666666666665,3,0,1.0,1.0,1.0,1.0
otel_demo,full,coroot,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,full,coroot,native,3,9,9,0,1.0,9,0,3,0.055625000000000036,3,0,0.011597222222222222,0.0,0.0,0.034791666666666665,3,0,1.0,1.0,1.0,1.0
otel_demo,full,deepflow,combined,3,9,9,0,1.0,9,0,6,0.05593749999999997,3,0,0.01215277777777779,0.0013541666666666934,0.0,0.03510416666666668,3,0,1.0,1.0,1.0,1.0
otel_demo,full,deepflow,context-baseline,3,9,9,0,1.0,9,0,6,0.05593749999999997,3,0,0.01215277777777779,0.0013541666666666934,0.0,0.03510416666666668,3,0,1.0,1.0,1.0,1.0
otel_demo,full,deepflow,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,full,deepflow,native,3,9,9,0,1.0,9,0,6,0.05593749999999997,3,0,0.01215277777777779,0.0013541666666666934,0.0,0.03510416666666668,3,0,1.0,1.0,1.0,1.0
otel_demo,full,none,combined,3,9,9,0,1.0,9,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
otel_demo,full,none,context-baseline,3,9,9,0,1.0,9,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
otel_demo,full,none,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,full,none,native,3,9,9,0,1.0,9,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
otel_demo,full,obi,combined,3,9,9,0,1.0,9,0,1,0.002187500000000009,3,0,0.00024305555555555655,0.0,0.0,0.0007291666666666696,3,0,1.0,1.0,1.0,1.0
otel_demo,full,obi,context-baseline,3,9,9,0,1.0,9,0,1,0.002187500000000009,3,0,0.00024305555555555655,0.0,0.0,0.0007291666666666696,3,0,1.0,1.0,1.0,1.0
otel_demo,full,obi,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,full,obi,native,3,9,6,3,0.6666666666666666,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.6666666666666666
otel_demo,partial,coroot,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,coroot,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,coroot,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,coroot,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,deepflow,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,deepflow,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,deepflow,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,deepflow,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,none,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,none,context-baseline,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,none,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,none,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,obi,combined,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,obi,context-baseline,3,9,9,0,1.0,9,0,1,0.00031250000000004885,3,0,3.472222222222765e-05,0.0,0.0,0.00010416666666668295,3,0,1.0,1.0,1.0,1.0
otel_demo,partial,obi,ebpf,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
otel_demo,partial,obi,native,3,9,0,9,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,coroot,combined,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,coroot,context-baseline,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,coroot,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,coroot,native,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,deepflow,combined,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,deepflow,context-baseline,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,deepflow,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,deepflow,native,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,none,combined,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,none,context-baseline,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,none,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,none,native,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,absent,obi,combined,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,absent,obi,context-baseline,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,absent,obi,ebpf,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,absent,obi,native,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,full,coroot,combined,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,coroot,context-baseline,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,coroot,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,full,coroot,native,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,deepflow,combined,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,deepflow,context-baseline,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,deepflow,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,full,deepflow,native,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,none,combined,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,none,context-baseline,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,none,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,full,none,native,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,obi,combined,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,obi,context-baseline,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,obi,ebpf,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,full,obi,native,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,partial,coroot,combined,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,coroot,context-baseline,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,coroot,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,partial,coroot,native,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,deepflow,combined,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,deepflow,context-baseline,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,deepflow,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,partial,deepflow,native,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,none,combined,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,none,context-baseline,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,none,ebpf,3,12,0,12,0.0,0,0,0,,0,3,,,,,3,0,0.0,0.0,0.0,0.0
petclinic,partial,none,native,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5
petclinic,partial,obi,combined,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,partial,obi,context-baseline,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,partial,obi,ebpf,3,12,12,0,1.0,12,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,1.0,1.0,1.0,1.0
petclinic,partial,obi,native,3,12,6,6,0.5,6,0,0,0.0,3,0,0.0,0.0,0.0,0.0,3,0,0.5,0.5,0.5,0.5


==> anc/figure_sources/figure_data/worked_example.json <==
{
  "case": {
    "system": "otel_demo",
    "sdk": "absent",
    "collector": "obi",
    "repetition": 9,
    "operation": "checkout"
  },
  "source_paths": [
    "analysis/generated/selected-example/toolchain/ebpf/network_scope/checkout/model.json",
    "analysis/generated/selected-example/toolchain/ebpf/network_scope/checkout/predicates.json",
    "analysis/generated/selected-example/toolchain/ebpf/network_scope/checkout/forecast.json",
    "analysis/generated/all-primary-discrepancies.csv"
  ],
  "required_edge_records": [
    {
      "blocking": true,
      "from": "cart",
      "id": "cart|valkey-cart|sync|true|protocol=redis|operation=EXPIRE|span_kind=client",
      "identity": {
        "operation": "EXPIRE",
        "protocol": "redis",
        "span_kind": "client"
      },
      "kind": "sync",
      "metadata": {
        "labels": {
          "bering.relation.kind": "client_dependency"
        }
      },
      "observed": {
        "latency_ms": {
          "p50": 0.193,
          "p90": 0.932,
          "p95": 1.108,
          "p99": 4.018
        }
      },
      "to": "valkey-cart"
    },
    {
      "blocking": true,
      "from": "cart",
      "id": "cart|valkey-cart|sync|true|protocol=redis|operation=HGET|span_kind=client",
      "identity": {
        "operation": "HGET",
        "protocol": "redis",
        "span_kind": "client"
      },
      "kind": "sync",
      "metadata": {
        "labels": {
          "bering.relation.kind": "client_dependency"
        }
      },
      "observed": {
        "latency_ms": {
          "p50": 0.339,
          "p90": 1.516,
          "p95": 2.417,
          "p99": 3.213
        }
      },
      "to": "valkey-cart"
    },
    {
      "blocking": true,
      "from": "cart",
      "id": "cart|valkey-cart|sync|true|protocol=redis|operation=HMSET|span_kind=client",
      "identity": {
        "operation": "HMSET",
        "protocol": "redis",
        "span_kind": "client"
      },
      "kind": "sync",
      "metadata": {
        "labels": {
          "bering.relation.kind": "client_dependency"
        }
      },
      "observed": {
        "latency_ms": {
          "p50": 0.239,
          "p90": 1.192,
          "p95": 2.064,
          "p99": 3.866
        }
      },
      "to": "valkey-cart"
    },
    {
      "blocking": true,
      "from": "cart",
      "id": "cart|valkey-cart|sync|true|span_kind=server",
      "identity": {
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 0.019,
          "p90": 0.047,
          "p95": 0.062,
          "p99": 0.125
        }
      },
      "to": "valkey-cart"
    },
    {
      "blocking": true,
      "from": "checkout",
      "id": "checkout|cart|sync|true|protocol=grpc|operation=oteldemo.CartService%2FGetCart|span_kind=server",
      "identity": {
        "operation": "oteldemo.CartService/GetCart",
        "protocol": "grpc",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 0.374,
          "p90": 0.808,
          "p95": 1.303,
          "p99": 2.56
        }
      },
      "to": "cart"
    },
    {
      "blocking": true,
      "from": "checkout",
      "id": "checkout|currency|sync|true|protocol=grpc|operation=oteldemo.CurrencyService%2FConvert|span_kind=server",
      "identity": {
        "operation": "oteldemo.CurrencyService/Convert",
        "protocol": "grpc",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 0.325,
          "p90": 0.425,
          "p95": 0.559,
          "p99": 1.471
        }
      },
      "to": "currency"
    },
    {
      "blocking": true,
      "from": "checkout",
      "id": "checkout|payment|sync|true|protocol=grpc|operation=oteldemo.PaymentService%2FCharge|span_kind=server",
      "identity": {
        "operation": "oteldemo.PaymentService/Charge",
        "protocol": "grpc",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 25.233,
          "p90": 25.233,
          "p95": 25.233,
          "p99": 25.233
        }
      },
      "to": "payment"
    },
    {
      "blocking": true,
      "from": "checkout",
      "id": "checkout|product-catalog|sync|true|protocol=grpc|operation=oteldemo.ProductCatalogService%2FGetProduct|span_kind=server",
      "identity": {
        "operation": "oteldemo.ProductCatalogService/GetProduct",
        "protocol": "grpc",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 3.623,
          "p90": 5.554,
          "p95": 6.595,
          "p99": 9.896
        }
      },
      "to": "product-catalog"
    },
    {
      "blocking": true,
      "from": "checkout",
      "id": "checkout|shipping|sync|true|protocol=http|operation=POST|route=%2Fget-quote|span_kind=server",
      "identity": {
        "operation": "POST",
        "protocol": "http",
        "route": "/get-quote",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 1.724,
          "p90": 3.094,
          "p95": 3.889,
          "p99": 5.971
        }
      },
      "to": "shipping"
    },
    {
      "blocking": true,
      "from": "checkout",
      "id": "checkout|shipping|sync|true|protocol=http|operation=POST|route=%2Fship-order|span_kind=server",
      "identity": {
        "operation": "POST",
        "protocol": "http",
        "route": "/ship-order",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 0.127,
          "p90": 0.295,
          "p95": 0.412,
          "p99": 1.117
        }
      },
      "to": "shipping"
    },
    {
      "blocking": true,
      "from": "frontend",
      "id": "frontend|cart|sync|true|protocol=grpc|operation=oteldemo.CartService%2FAddItem|span_kind=server",
      "identity": {
        "operation": "oteldemo.CartService/AddItem",
        "protocol": "grpc",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 0.867,
          "p90": 2.018,
          "p95": 2.773,
          "p99": 4.882
        }
      },
      "to": "cart"
    },
    {
      "blocking": true,
      "from": "frontend",
      "id": "frontend|cart|sync|true|protocol=grpc|operation=oteldemo.CartService%2FGetCart|span_kind=server",
      "identity": {
        "operation": "oteldemo.CartService/GetCart",
        "protocol": "grpc",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 0.336,
          "p90": 0.661,
          "p95": 1.042,
          "p99": 2.325
        }
      },
      "to": "cart"
    },
    {
      "blocking": true,
      "from": "frontend",
      "id": "frontend|checkout|sync|true|protocol=grpc|operation=oteldemo.CheckoutService%2FPlaceOrder|span_kind=server",
      "identity": {
        "operation": "oteldemo.CheckoutService/PlaceOrder",
        "protocol": "grpc",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 25.936,
          "p90": 42.261,
          "p95": 50.759,
          "p99": 77.874
        }
      },
      "to": "checkout"
    },
    {
      "blocking": true,
      "from": "frontend",
      "id": "frontend|product-catalog|sync|true|protocol=grpc|operation=oteldemo.ProductCatalogService%2FGetProduct|span_kind=server",
      "identity": {
        "operation": "oteldemo.ProductCatalogService/GetProduct",
        "protocol": "grpc",
        "span_kind": "server"
      },
      "kind": "sync",
      "observed": {
        "latency_ms": {
          "p50": 3.869,
          "p90": 6.795,
          "p95": 9.002,
          "p99": 905.583
        }
      },
      "to": "product-catalog"
    }
  ],
  "required_service_pairs": [
    [
      "cart",
      "valkey-cart"
    ],
    [
      "checkout",
      "cart"
    ],
    [
      "checkout",
      "currency"
    ],
    [
      "checkout",
      "payment"
    ],
    [
      "checkout",
      "product-catalog"
    ],
    [
      "checkout",
      "shipping"
    ],
    [
      "frontend",
      "cart"
    ],
    [
      "frontend",
      "checkout"
    ],
    [
      "frontend",
      "product-catalog"
    ]
  ],
  "predicate": {
    "entry_service": "frontend",
    "mandatory_targets": [
      "cart",
      "checkout",
      "currency",
      "payment",
      "product-catalog",
      "shipping",
      "valkey-cart"
    ],
    "required_edges": [
      "cart|valkey-cart|sync|true|protocol=redis|operation=EXPIRE|span_kind=client",
      "cart|valkey-cart|sync|true|protocol=redis|operation=HGET|span_kind=client",
      "cart|valkey-cart|sync|true|protocol=redis|operation=HMSET|span_kind=client",
      "cart|valkey-cart|sync|true|span_kind=server",
      "checkout|cart|sync|true|protocol=grpc|operation=oteldemo.CartService%2FGetCart|span_kind=server",
      "checkout|currency|sync|true|protocol=grpc|operation=oteldemo.CurrencyService%2FConvert|span_kind=server",
      "checkout|payment|sync|true|protocol=grpc|operation=oteldemo.PaymentService%2FCharge|span_kind=server",
      "checkout|product-catalog|sync|true|protocol=grpc|operation=oteldemo.ProductCatalogService%2FGetProduct|span_kind=server",
      "checkout|shipping|sync|true|protocol=http|operation=POST|route=%2Fget-quote|span_kind=server",
      "checkout|shipping|sync|true|protocol=http|operation=POST|route=%2Fship-order|span_kind=server",
      "frontend|cart|sync|true|protocol=grpc|operation=oteldemo.CartService%2FAddItem|span_kind=server",
      "frontend|cart|sync|true|protocol=grpc|operation=oteldemo.CartService%2FGetCart|span_kind=server",
      "frontend|checkout|sync|true|protocol=grpc|operation=oteldemo.CheckoutService%2FPlaceOrder|span_kind=server",
      "frontend|product-catalog|sync|true|protocol=grpc|operation=oteldemo.ProductCatalogService%2FGetProduct|span_kind=server"
    ],
    "type": "edge_aware",
    "edge_modes": [
      "sync"
    ]
  },
  "forecast": {
    "available": true,
    "prediction": 0.875,
    "interval": [
      0.875,
      0.875
    ],
    "by_state": {
      "11": 1,
      "10": 1,
      "01": 1,
      "00": 0
    },
    "exact_by_state": {
      "11": 1,
      "10": 1,
      "01": 1,
      "00": 0
    },
    "exact_weighted_prediction": 0.875,
    "database_down_prediction": null,
    "exact_database_down_given_contract": 1,
    "database_conditional": false,
    "assumed_satisfied_database_requirements": [
      {
        "obligation": {
          "call_id": "browse.catalog.postgresql.get_product",
          "caller": [
            "product-catalog",
            "product_catalog",
            "oteldemo.ProductCatalogService"
          ],
          "db_system": "postgresql",
          "db_role": "catalog",
          "operation_hint": "SELECT catalog.products by product id"
        },
        "resolved_caller": "product-catalog",
        "resolved_callee": null,
        "reason": "database_channel_missing_or_ambiguous",
        "assumption": "database requirement fulfilled under primary replica-only conditional model",
        "basis": "declared fixed condition; not inferred from process readiness or observed outcomes",
        "recovered_dependency": false
      },
      {
        "obligation": {
          "call_id": "checkout.catalog.postgresql.price_product",
          "caller": [
            "product-catalog",
            "product_catalog",
            "oteldemo.ProductCatalogService"
          ],
          "db_system": "postgresql",
          "db_role": "catalog",
          "operation_hint": "SELECT catalog.products by product id"
        },
        "resolved_caller": "product-catalog",
        "resolved_callee": null,
        "reason": "database_channel_missing_or_ambiguous",
        "assumption": "database requirement fulfilled under primary replica-only conditional model",
        "basis": "declared fixed condition; not inferred from process readiness or observed outcomes",
        "recovered_dependency": false
      },
      {
        "obligation": {
          "call_id": "checkout.catalog.postgresql.enrich_response",
          "caller": [
            "product-catalog",
            "product_catalog",
            "oteldemo.ProductCatalogService"
          ],
          "db_system": "postgresql",
          "db_role": "catalog",
          "operation_hint": "SELECT catalog.products by product id"
        },
        "resolved_caller": "product-catalog",
        "resolved_callee": null,
        "reason": "database_channel_missing_or_ambiguous",
        "assumption": "database requirement fulfilled under primary replica-only conditional model",
        "basis": "declared fixed condition; not inferred from process readiness or observed outcomes",
        "recovered_dependency": false
      }
    ],
    "all_required_database_channels_observed": false,
    "database_fault_prediction_available": false,
    "database_fault_fixed_other_requirements": [],
    "state_weights": {
      "11": 0.5,
      "10": 0.25,
      "01": 0.125,
      "00": 0.125
    },
    "simulator": "Sheaft",
    "graph_sha256": "9bca2d8f892ea09575208f15c3731c3e8c3738cf2c9e7559898b830993ae7834",
    "analysis_sha256": "70fb391b41723d58e4efdfefe8d26c7f39141eb696b230209ff965e08276a565",
    "structural_adequacy_is_tested": true,
    "database_unknown_reason": "required_selected_database_channel_or_fault_mapping_unknown",
    "database_fault_unknown": [
      {
        "obligation": {
          "call_id": "browse.catalog.postgresql.get_product",
          "caller": [
            "product-catalog",
            "product_catalog",
            "oteldemo.ProductCatalogService"
          ],
          "db_system": "postgresql",
          "db_role": "catalog",
          "operation_hint": "SELECT catalog.products by product id"
        },
        "resolved_caller": "product-catalog",
        "resolved_callee": null,
        "reason": "database_channel_missing_or_ambiguous",
        "assumption": "database requirement fulfilled under primary replica-only conditional model",
        "basis": "declared fixed condition; not inferred from process readiness or observed outcomes",
        "recovered_dependency": false
      },
      {
        "obligation": {
          "call_id": "checkout.catalog.postgresql.price_product",
          "caller": [
            "product-catalog",
            "product_catalog",
            "oteldemo.ProductCatalogService"
          ],
          "db_system": "postgresql",
          "db_role": "catalog",
          "operation_hint": "SELECT catalog.products by product id"
        },
        "resolved_caller": "product-catalog",
        "resolved_callee": null,
        "reason": "database_channel_missing_or_ambiguous",
        "assumption": "database requirement fulfilled under primary replica-only conditional model",
        "basis": "declared fixed condition; not inferred from process readiness or observed outcomes",
        "recovered_dependency": false
      },
      {
        "obligation": {
          "call_id": "checkout.catalog.postgresql.enrich_response",
          "caller": [
            "product-catalog",
            "product_catalog",
            "oteldemo.ProductCatalogService"
          ],
          "db_system": "postgresql",
          "db_role": "catalog",
          "operation_hint": "SELECT catalog.products by product id"
        },
        "resolved_caller": "product-catalog",
        "resolved_callee": null,
        "reason": "database_channel_missing_or_ambiguous",
        "assumption": "database requirement fulfilled under primary replica-only conditional model",
        "basis": "declared fixed condition; not inferred from process readiness or observed outcomes",
        "recovered_dependency": false
      }
    ]
  },
  "validation": {
    "success": 2665,
    "failure": 535,
    "total": 3200
  }
}


==> anc/figure_sources/render_figures.py <==
#!/usr/bin/env python3
"""Regenerate the four publication figures from the accompanying data snapshots.

Requires Python 3, Matplotlib, and a TeX installation with pdflatex, PGF,
Latin Modern, and amsmath. The output is vector PDF; all text is set by LaTeX.
"""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
import os


def arguments():
    here = Path(__file__).resolve().parent
    default = here if (here / 'figure_data').is_dir() else here.parent / 'source'
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--source-dir', type=Path, default=default)
    parser.add_argument('--preview-dir', type=Path)
    return parser.parse_args()


ARGS = arguments()
SOURCE = ARGS.source_dir.resolve()
DATA = SOURCE / 'figure_data'

# The optional file accommodates the restricted build environment used for the
# submission. A normal TeX installation needs no environment override.
if os.environ.get('FIGURE_TEX_ENV'):
    os.environ.update(json.loads(Path(os.environ['FIGURE_TEX_ENV']).read_text()))

import matplotlib
matplotlib.use('pgf')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, Rectangle

plt.rcParams.update({
    'pgf.texsystem': 'pdflatex',
    'pgf.rcfonts': False,
    'pgf.preamble': r'\usepackage[T1]{fontenc}\usepackage{lmodern}\usepackage{amsmath}',
    'text.usetex': True,
    'font.family': 'serif',
    'font.size': 9.5,
    'axes.labelsize': 9.5,
    'axes.titlesize': 10,
    'xtick.labelsize': 9,
    'ytick.labelsize': 9.5,
    'axes.linewidth': 0.65,
    'axes.edgecolor': '#B6C2C8',
    'text.color': '#22333D',
    'axes.labelcolor': '#22333D',
    'xtick.color': '#52646F',
    'ytick.color': '#22333D',
    'savefig.facecolor': 'white',
})

MM = 1 / 25.4
WIDTH = 160 * MM
INK = '#22333D'
MUTED = '#52646F'
TEAL = '#247F8A'
LIGHT_TEAL = '#D7ECEE'
AMBER = '#B56D36'
LIGHT_AMBER = '#FAEFE4'
PALE = '#F5F7F8'
GRID = '#DCE3E6'


def text(ax, x, y, label, **kwargs):
    kwargs.setdefault('fontsize', 9.5)
    return ax.text(x, y, label, va='center', **kwargs)


def panel(ax, x, y, label):
    return text(ax, x, y, label, fontweight='bold', ha='left')


def plain_axis(ax):
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_axis_off()


def save(fig, number):
    filename = SOURCE / f'Fig{number}.pdf'
    fig.savefig(filename, metadata={
        'Title': f'Figure {number}',
        'Creator': 'Matplotlib; text typeset with LaTeX / Latin Modern',
    })
    plt.close(fig)
    if ARGS.preview_dir:
        import fitz
        ARGS.preview_dir.mkdir(parents=True, exist_ok=True)
        document = fitz.open(filename)
        document[0].get_pixmap(matrix=fitz.Matrix(2.5, 2.5)).save(
            ARGS.preview_dir / f'Fig{number}.png')


def figure1():
    evidence = json.loads((DATA / 'motivation.json').read_text())
    telemetry = evidence['grafana_2025']['values']
    java = evidence['new_relic_2024']['values']
    assert [x['percent'] for x in telemetry] == [95, 87, 57, 16]
    assert abs(sum(x['percent'] for x in java) - 100) < 1e-9
    fig = plt.figure(figsize=(WIDTH, 89 * MM))
    whole = fig.add_axes([0, 0, 1, 1]); plain_axis(whole)
    panel(whole, 0.015, .966, r'(a) Telemetry use, 2025')
    panel(whole, .535, .966, r'(b) Java versions in production, 2024')
    text(whole, .015, .901, r'Grafana survey: 1,255 respondents')
    text(whole, .535, .901, r'Applications monitored by New Relic')
    left = fig.add_axes([.135, .235, .325, .56])
    right = fig.add_axes([.638, .235, .325, .56])
    for ax, items, limit, ticks, colors in [
        (left, telemetry, 105, [0, 25, 50, 75, 100], [TEAL, TEAL, AMBER, TEAL]),
        (right, java, 42, [0, 10, 20, 30, 40], [AMBER, AMBER, TEAL, TEAL, '#A6B4BC']),
    ]:
        ys = list(range(len(items)))
        ax.barh(ys, [v['percent'] for v in items], color=colors, height=.48, zorder=3)
        ax.set_yticks(ys, [v['label'] for v in items])
        ax.invert_yaxis()
        ax.set_xlim(0, limit)
        ax.set_xticks(ticks)
        ax.tick_params(axis='y', length=0, pad=5)
        ax.tick_params(axis='x', length=2.5, pad=4)
        for side in ['left', 'right', 'top']:
            ax.spines[side].set_visible(False)
        ax.grid(axis='x', color=GRID, lw=.5, zorder=0)
        for y, v in zip(ys, items):
            value = f"{v['percent']:g}"
            ax.text(v['percent'] + limit * .022, y, value, va='center', fontsize=9.5)
        ax.set_xlabel(r'Share (\%)', labelpad=6)
    text(whole, .015, .072, r'Multiple telemetry types could be selected.', color=MUTED)
    text(whole, .535, .072, r'Other: remainder from rounded shares.', color=MUTED)
    save(fig, 1)


def figure2():
    example = json.loads((DATA / 'worked_example.json').read_text())
    pairs = {tuple(x) for x in example['required_service_pairs']}
    assert len(example['required_edge_records']) == 14 and len(pairs) == 9
    forecast = example['forecast']
    assert forecast['prediction'] == .875
    assert forecast['database_down_prediction'] is None
    assert example['validation']['success'] == 2665
    assert example['validation']['total'] == 3200
    fig = plt.figure(figsize=(WIDTH, 131 * MM))
    whole = fig.add_axes([0, 0, 1, 1]); plain_axis(whole)
    panel(whole, .015, .975, '(a) Required calls supported by observations')
    graph = fig.add_axes([.012, .545, .975, .385]); plain_axis(graph)
    positions = {
        'frontend': (.115, .49), 'checkout': (.565, .49),
        'product-catalog': (.335, .86), 'cart': (.335, .13),
        'valkey-cart': (.100, .13), 'currency': (.875, .85),
        'payment': (.875, .49), 'shipping': (.875, .13),
    }
    names = {'frontend':'Frontend', 'checkout':'Checkout',
        'product-catalog':'Product catalog', 'cart':'Cart',
        'valkey-cart':'Valkey cart', 'currency':'Currency',
        'payment':'Payment', 'shipping':'Shipping'}
    boxes = {}
    for key, (x, y) in positions.items():
        width = .205 if key == 'product-catalog' else .185
        height = .19
        highlight = key == 'product-catalog'
        box = FancyBboxPatch((x-width/2, y-height/2), width, height,
            boxstyle='round,pad=0.004,rounding_size=0.014',
            facecolor=LIGHT_AMBER if highlight else PALE,
            edgecolor=AMBER if highlight else '#A7B7BF', linewidth=.85,
            zorder=3)
        graph.add_patch(box); boxes[key] = box
        text(graph, x, y, names[key], ha='center', zorder=4)
    for source, target in sorted(pairs):
        graph.add_patch(FancyArrowPatch(positions[source], positions[target],
            patchA=boxes[source], patchB=boxes[target], arrowstyle='-|>',
            mutation_scale=8, linewidth=.85, color=MUTED, shrinkA=2.5,
            shrinkB=2.5, zorder=2))
    text(whole, .015, .505,
         '9 service pairs; 14 edge records; parallel records collapsed.', color=MUTED)
    panel(whole, .015, .442, '(b) Supplied replica scenario')
    panel(whole, .645, .442, '(c) Prediction and validation')
    table_x = [.015, .265, .355, .445, .535]
    table_y = [.375, .309, .243]
    row_names = ['Catalog state $(a,b)$', 'State weight', 'Model response']
    state_names = ['11', '10', '01', '00']
    for j, state in enumerate(state_names):
        x = table_x[j+1]
        face = LIGHT_TEAL if state != '00' else LIGHT_AMBER
        whole.add_patch(Rectangle((x-.038, .207), .076, .198,
                                  facecolor=face, edgecolor='none', zorder=0))
    for y, label in zip(table_y, row_names):
        text(whole, table_x[0], y, label)
    fractions = {'11':r'$1/2$', '10':r'$1/4$', '01':r'$1/8$', '00':r'$1/8$'}
    for j, state in enumerate(state_names):
        x = table_x[j+1]
        text(whole, x, table_y[0], state, ha='center')
        text(whole, x, table_y[1], fractions[state], ha='center')
        text(whole, x, table_y[2], str(forecast['by_state'][state]), ha='center')
    text(whole, .015, .169, '1: replica available; other conditions fixed.', color=MUTED)
    x0, x1 = .645, .976
    for label, y, value, value_label, color in [
        ('Frozen forecast', .365, .875, '0.875', TEAL),
        ('Later validation', .255, 2665/3200, '0.8328125', AMBER),
    ]:
        text(whole, x0, y+.025, label)
        text(whole, x1, y+.025, value_label, ha='right')
        whole.add_patch(Rectangle((x0, y-.026), x1-x0, .018,
                                  facecolor=PALE, edgecolor='none'))
        whole.add_patch(Rectangle((x0, y-.026), value*(x1-x0), .018,
                                  facecolor=color, edgecolor='none'))
    for value in [0, .5, 1]:
        x = x0 + value*(x1-x0)
        whole.plot([x, x], [.205, .211], lw=.6, color=MUTED)
        text(whole, x, .185, f'{value:g}', ha='center', color=MUTED)
    text(whole, (x0+x1)/2, .148, 'Operation success probability', ha='center', color=MUTED)
    whole.plot([.015, .982], [.113, .113], color=GRID, lw=.65)
    text(whole, .015, .080,
         'Catalog PostgreSQL channel unresolved; held fulfilled in the primary replica query.',
         color=MUTED)
    text(whole, .015, .042,
         'No database-fault forecast was produced. Observed calls do not establish request causality.',
         color=MUTED)
    save(fig, 2)


def figure3():
    rows = list(csv.DictReader((DATA / 'primary-summary.csv').open()))
    lookup = {(r['system'], r['sdk'], r['collector'], r['source']): r for r in rows}
    systems = [('petclinic', 'Petclinic'), ('otel_demo', 'OTel Demo'),
               ('deathstarbench', 'Social Network')]
    columns = [('none','native'), ('obi','ebpf'), ('coroot','ebpf'),
               ('deepflow','ebpf'), ('obi','combined'), ('obi','context-baseline')]
    names = ['Native', 'OBI', 'Coroot', 'DeepFlow', 'Combined', 'Context']
    fig = plt.figure(figsize=(WIDTH, 106 * MM))
    ax = fig.add_axes([0, 0, 1, 1]); plain_axis(ax)
    left, width = .345, .105
    groups = [(0,1,'No agent'), (1,4,'eBPF input'), (4,6,'OBI treatment')]
    for first, last, label in groups:
        start = left + first*width; end = left + last*width
        text(ax, (start+end)/2, .955, label, ha='center', color=MUTED)
        ax.plot([start+.008, end-.008], [.919,.919], lw=.7, color='#9BAEB8')
    text(ax, .015, .878, 'Application')
    text(ax, .257, .878, 'SDK', ha='center')
    for i, label in enumerate(names):
        text(ax, left+(i+.5)*width, .878, label, ha='center')
    cell_h = .072
    for app_no, (app, label) in enumerate(systems):
        top = .812-app_no*.245
        text(ax, .015, top-cell_h*1.5, label)
        for row_no, sdk in enumerate(['absent','partial','full']):
            center = top-cell_h*(row_no+.5)
            text(ax, .257, center, sdk.capitalize(), ha='center', color=MUTED)
            for col, (collector, source) in enumerate(columns):
                r = lookup[(app,sdk,collector,source)]
                n, d = int(r['available']), int(r['operation_cases'])
                assert 0 <= n <= d and d in (9,12)
                full = n == d
                face = TEAL if full else (LIGHT_TEAL if n else PALE)
                cell_x = left+col*width
                ax.add_patch(Rectangle((cell_x+.003, center-cell_h/2+.004),
                    width-.006, cell_h-.008, facecolor=face,
                    edgecolor='white', linewidth=.3))
                text(ax, cell_x+width/2, center, f'{n}/{d}', ha='center',
                     color='white' if full else INK)
    legend_y = .057
    for x, color, label in [(.015,TEAL,'All supported'), (.325,LIGHT_TEAL,'Partly supported'),
                             (.685,PALE,'None supported')]:
        ax.add_patch(Rectangle((x,legend_y-.012),.022,.026,facecolor=color,
                               edgecolor='#A7B7BF',linewidth=.5))
        text(ax, x+.034, legend_y, label, color=MUTED)
    save(fig, 3)


def figure4():
    rows = list(csv.DictReader((DATA / 'all-primary-discrepancies.csv').open()))
    assert len(rows) == 21
    assert sum(r['has_observation_forecast']=='True' for r in rows) == 18
    sdk_order = {'absent':0,'partial':1,'full':2}
    collector_names = {'none':'No agent', 'obi':'OBI', 'coroot':'Coroot', 'deepflow':'DeepFlow'}
    groups = [
        ('otel_demo','browse_product','OTel Demo: browse product'),
        ('otel_demo','add_to_cart','OTel Demo: add to cart'),
        ('otel_demo','checkout','OTel Demo: checkout'),
        ('deathstarbench','compose_post','Social Network: compose post'),
    ]
    fig = plt.figure(figsize=(WIDTH, 148 * MM))
    ax = fig.add_axes([0,0,1,1]); plain_axis(ax)
    row_step = .0309
    px0, px1, max_error = .49, .86, 6.0
    y = .922
    positions = []
    headings = []
    for app, operation, label in groups:
        headings.append((y,label))
        y -= .032
        group = sorted([r for r in rows if r['system']==app and r['operation']==operation],
            key=lambda r:(sdk_order[r['sdk']],int(r['repetition']),r['collector']))
        for r in group:
            positions.append((y,r)); y -= row_step
        y -= .012
    baseline_y = y+.012
    for tick in [0,2,4,6]:
        x = px0+(px1-px0)*tick/max_error
        ax.plot([x,x],[baseline_y,.94],color=GRID,lw=.5,zorder=0)
        text(ax,x,baseline_y-.025,str(tick),ha='center',color=MUTED)
    panel(ax,.015,.978,'SDK')
    panel(ax,.17,.978,'Collector')
    panel(ax,.367,.978,'Rep.')
    text(ax,.729,.978,'Absolute discrepancy (pp)',fontweight='bold',ha='center')
    for gy,label in headings:
        ax.add_patch(Rectangle((.006,gy-.015),.985,.030,facecolor=PALE,edgecolor='none',zorder=1))
        text(ax,.015,gy,label,fontweight='bold',zorder=2)
    for ry,r in positions:
        value = float(r['direct_error_pp'])
        has_model = r['has_observation_forecast']=='True'
        color = TEAL if has_model else AMBER
        text(ax,.025,ry,r['sdk'].capitalize())
        text(ax,.17,ry,collector_names[r['collector']])
        text(ax,.39,ry,r['repetition'],ha='center')
        x = px0+(px1-px0)*value/max_error
        ax.plot([px0,x],[ry,ry],color=color,lw=1.1,zorder=3)
        ax.plot(x,ry,'o',markersize=4.0,markerfacecolor=color if has_model else 'white',
                markeredgewidth=.9,markeredgecolor=color,zorder=4)
        value_string = f'{value:.5f}'.rstrip('0').rstrip('.')
        text(ax,.98,ry,value_string,ha='right')
    legend_y = .030
    ax.plot(.025,legend_y,'o',markersize=4,markerfacecolor=TEAL,markeredgecolor=TEAL)
    text(ax,.044,legend_y,'Graph forecast available',color=MUTED)
    ax.plot(.57,legend_y,'o',markersize=4,markerfacecolor='white',markeredgecolor=AMBER)
    text(ax,.590,legend_y,'Direct reference only',color=MUTED)
    save(fig,4)


if __name__ == '__main__':
    figure1()
    figure2()
    figure3()
    figure4()


==> anc/figure_sources/requirements-figures.txt <==
matplotlib>=3.7,<4
# Optional: PDF previews generated with --preview-dir
PyMuPDF>=1.23
# System dependency: pdflatex with PGF, Latin Modern, amsmath

